Delta-matroids whose twist polynomials are monomials

The twist polynomial of a delta-matroid was recently introduced by Yan and Jin, who proved a characterization of binary delta-matroids with twist monomials. In this paper, we extend this result to all delta-matroids by proving that any delta-matroid with a twist monomial must be binary.

==> anc/dm_finder.py <==
from math import comb
from copy import deepcopy

"""
We consider two delta-matroids to be equivalent if one can be transformed into the other via twisting and relabelling.
This code finds all equivalence classes of delta-matroids over a ground set of size n for n = 2, 3, 4, 5.
The lists of delta-matroids are stored under the variables size2dms, size3dms, size4dms, and size5dms.
It also finds which of these classes consist of binary delta-matroids.
The lists of binary delta-matroids are stored under the variables binsize2dms, binsize3dms, binsize4dms, and binsize5dms.
Since any delta-matroid is equivalent to a normal delta-matroid, the code only deals with normal delta-matroids, and any delta-matroid inputs to functions are assumed to be normal.

Delta-matroids are primarily represented here as lists or strings of length 2^n consisting of the digits -1, 0, 1, and 2.
Each index up to 2^n corresponds to a particular subset of the ground set, and the ordering of these subsets is specified by the variable named key.
In particular, the sizes of these subsets are weakly increasing with respect to this ordering, and the indices at which the size increases are given in the variable sizeboundaries.
In this representation, the digits -1 and 0 specify that a set is not feasible, and the digits 1 and 2 specify that it is.
After checking a potential delta-matroid, the program creates the next potential delta-matroid to check by changing some 0's to 1's and 1's to 0's, but leaving all -1's and 2's fixed.
"""

def permutations(base):
    if len(base) == 0:
        return [[]]
    if len(base) == 1:
        return [[base[0]]]
    partials = permutations(base[:-1])
    output = []
    for partial in partials:
        for ind in range(len(base)):
            full = partial[:]
            full.insert(ind, base[-1])
            output.append(full)
    return output

def symdif(X, Y):
    output = []
    for ind in range(len(X)):
        if X[ind] == 1 and Y[ind] == 0 or X[ind] == 0 and Y[ind] == 1:
            output.append(ind)
    return output

def det(matrix):
    k = len(matrix)
    if k == 1:
        return matrix[0][0]
    sum_ = 0
    for i in range(k):
        sum_ += ((-1)**i)*matrix[0][i]*det([[matrix[x][y] for y in range(k) if y != i] for x in range(k) if x != 0])
    return sum_

def isDM(n, key, sizeboundaries, quatstring):
    setsys = [key[x] for x in range(2**n) if quatstring[x] >= 1]
    for X in setsys:
        for Y in setsys:
            for u in symdif(X, Y):
                existsv = False
                for v in symdif(X, Y):
                    newset = X[:]
                    newset[u] = 1-newset[u]
                    if v != u:
                        newset[v] = 1-newset[v]
                    if newset in setsys:
                        existsv = True
                        break
                if not existsv:
                    return False
    return True

def isBinary(n, key, sizeboundaries, dm):
    if n <= 2:
        return True
    matrix = [[0]*n for i in range(n)]
    for i in range(n):
        if dm[i+1] == "1":
            matrix[i][i] = 1
    for i in range(n):
        for j in range(i+1, n):
            set_ij = [0]*n
            set_ij[i] = 1
            set_ij[j] = 1
            if dm[i+1] == "1" and dm[j+1] == "1":
                if dm[key.index(set_ij)] == "0":
                    matrix[i][j] = 1
                    matrix[j][i] = 1
            else:
                if dm[key.index(set_ij)] == "1":
                    matrix[i][j] = 1
                    matrix[j][i] = 1
    for i in range(sizeboundaries[3], 2**n):
        set_ = key[i]
        submatrix = [[matrix[x][y] for y in range(n) if set_[y] == 1] for x in range(n) if set_[x] == 1]
        if det(submatrix)%2:
            if dm[i] == "0":
                return False
        else:
            if dm[i] == "1":
                return False
    return True

#given a delta-matroid, outputs a standard representative delta-matroid of the same equivalence class
#this standard representative is defined by having the lexicographically latest representation as a binary string possible
def getStandardForm(n, key, sizeboundaries, initquatstring):
    initsetsys = [key[x] for x in range(2**n) if initquatstring[x] >= 1]
    twists = [initsetsys]
    #we fill twists with all normal twists of the initial delta-matroid that have the greatest possible number of singletons
    maxsingletoncount = len([x for x in range(1, n+1) if initquatstring[x] >= 1])
    for twister in initsetsys[1:]:
        twistedsetsys = []
        singletoncount = 0
        for set_ in initsetsys:
            twistedset = []
            for i in range(n):
                if set_[i] == 1 and twister[i] == 0 or set_[i] == 0 and twister[i] == 1:
                    twistedset.append(1)
                else:
                    twistedset.append(0)
            if sum(twistedset) == 1:
                singletoncount += 1
            twistedsetsys.append(twistedset)
        if singletoncount < maxsingletoncount:
            continue
        if singletoncount > maxsingletoncount:
            maxsingletoncount = singletoncount
            twists = []
        twists.append(twistedsetsys)
    permutedtwists = []
    #we now fill permutedtwists with all relabellings of all delta-matroids in twists such that in the relabelling {1}, ..., {k} are feasible but {k+1}, ..., {n} aren't for some k
    for setsys in twists:
        singletons = [set_.index(1) for set_ in setsys if sum(set_) == 1]
        nonsingletons = [x for x in range(n) if x not in singletons]
        for permutation1 in permutations(singletons):
            for permutation2 in permutations(nonsingletons):
                permutation = permutation1 + permutation2
                permutedsetsys = []
                for set_ in setsys:
                    permutedset = []
                    for i in range(n):
                        permutedset.append(set_[permutation[i]])
                    permutedsetsys.append(permutedset)
                permutedtwists.append(permutedsetsys)
    standardbinstring = [0]*(2**n)
    #we now find and output the lexicographically latest binary string in permutedtwists
    for setsys in permutedtwists:
        binstring = [0]*(2**n)
        for set_ in setsys:
            binstring[key.index(set_)] = 1
        ind = 0
        while ind < 2**n and standardbinstring[ind] == binstring[ind]:
            ind += 1
        if ind < 2**n and standardbinstring[ind] < binstring[ind]:
            standardbinstring = binstring
    return standardbinstring

dmlistlist = []
bindmlistlist = []
for n in range(2, 5):
    key = [[0]*n]
    for size in range(1, n+1):
        numset = [i for i in range(1, size+1)]
        while True:
            set_ = [0]*n
            for x in numset:
                set_[x-1] = 1
            key.append(set_)
            ind = size-1
            while ind >= 0 and numset[ind] == n-(size-1)+ind:
                ind -= 1
            if ind == -1:
                break
            numset[ind] += 1
            for i in range(ind+1, size):
                numset[i] = numset[i-1]+1
    sizeboundaries = [0, 1]
    for size in range(1, n+1):
        sizeboundaries.append(sizeboundaries[-1] + comb(n, size))
    dmlist = []
    binstring = [0]*(2**n)
    binstring[0] = 1
    while True:
        if isDM(n, key, sizeboundaries, binstring):
            standardized = getStandardForm(n, key, sizeboundaries, binstring)
            string = ""
            for x in standardized:
                if x == 0:
                    string += "0"
                else:
                    string += "1"
            if string not in dmlist:
                dmlist.append(string)
        ind = 2**n-1
        while ind >= 0 and binstring[ind] == 1:
            binstring[ind] = 0
            ind -= 1
        if ind < 0:
            break
        binstring[ind] = 1
    dmlist.sort()
    print(len(dmlist), "non-equivalent delta-matroids on", n, "elements")
    dmlistlist.append(dmlist)
    bindmlist = []
    for dm in dmlist:
        if isBinary(n, key, sizeboundaries, dm):
            bindmlist.append(dm)
    print(len(bindmlist), "non-equivalent binary delta-matroids on", n, "elements")
    bindmlistlist.append(bindmlist)
    print()
size2dms = dmlistlist[0]
size3dms = dmlistlist[1]
size4dms = dmlistlist[2]
binsize2dms = bindmlistlist[0]
binsize3dms = bindmlistlist[1]
binsize4dms = bindmlistlist[2]

n = 5
key = [[0]*n]
for size in range(1, n+1):
    numset = [i for i in range(1, size+1)]
    while True:
        set_ = [0]*n
        for x in numset:
            set_[x-1] = 1
        key.append(set_)
        ind = size-1
        while ind >= 0 and numset[ind] == n-(size-1)+ind:
            ind -= 1
        if ind == -1:
            break
        numset[ind] += 1
        for i in range(ind+1, size):
            numset[i] = numset[i-1]+1
sizeboundaries = [0, 1]
for size in range(1, n+1):
    sizeboundaries.append(sizeboundaries[-1] + comb(n, size))

#unloopedgraphs is filled with the 34 unlabelled unlooped simple graphs on 5 nodes
unloopedgraphs = [[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
[1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
[1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
[1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0], 
[1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0], 
[1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1], 
[1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0], 
[1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1], 
[1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], 
[1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1], 
[1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1], 
[1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0], 
[1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0], 
[1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1], 
[1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0], 
[1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1], 
[1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], 
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1], 
[1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0], 
[1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1], 
[1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0], 
[1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1], 
[1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0], 
[1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1], 
[1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0], 
[1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1], 
[1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1], 
[1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0], 
[1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0], 
[1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1], 
[1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0], 
[1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1], 
[1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1]]

for i, u in enumerate(unloopedgraphs):
    unloopedgraphs[i] = [key[x] for x in range(16) if u[x] == 1]

loopedgraphs = []
#we now fill loopedgraphs with the 544 unlabelled looped simple graphs on 5 nodes - these encode the information of which subsets of size less than 3 are feasible

for unloopedgraph in unloopedgraphs:
    loops = [0, 0, 0, 0, 0]
    while True:
        loopedgraph = deepcopy(unloopedgraph)
        for i in range(5):
            if loops[i] == 1:
                loop = [0]*5
                loop[i] = 1
                loopedgraph.append(loop)
        permutedgraphs = []
        for permutation in permutations([i for i in range(5)]):
            permutedgraph = []
            for edge in loopedgraph:
                permutededge = [0]*5
                for x in range(5):
                    if edge[x] == 1:
                        permutededge[permutation[x]] = 1
                permutedgraph.append(permutededge)
            permutedgraphs.append(permutedgraph)
        latestbinstring = [0]*(2**5)
        for permutedgraph in permutedgraphs:
            binstring = [0]*(2**5)
            for edge in permutedgraph:
                binstring[key.index(edge)] = 1
            ind = 0
            while ind < 2**5 and binstring[ind] == latestbinstring[ind]:
                ind += 1
            if ind < 2**5 and binstring[ind] > latestbinstring[ind]:
                latestbinstring = binstring
        if latestbinstring not in loopedgraphs:
            loopedgraphs.append(latestbinstring)
        ind = 4
        while ind >= 0 and loops[ind] == 1:
            loops[ind] = 0
            ind -= 1
        if ind >= 0:
            loops[ind] = 1
        else:
            break

#we discard graphs such that for some x, {x} is feasible and the number of size 2 feasible sets containing x is greater than or equal to the number of feasible singletons
#this is because we may consider only normal delta-matroids such that no normal twist has a greater number of feasible singletons, and here twisting by {x} increases that number
ind = len(loopedgraphs)
for graph in loopedgraphs[::-1]:
    ind -= 1
    singletoncount = sum(graph[1:6])
    for x in range(1, 6):
        if graph[x] == 1:
            xdoubletoncount = 0
            for i in range(sizeboundaries[2], sizeboundaries[3]):
                if graph[i] == 1 and key[i][x-1] == 1:
                    xdoubletoncount += 1
            if xdoubletoncount >= singletoncount:
                del loopedgraphs[ind]
                break

for graph in loopedgraphs:
    for x in range(sizeboundaries[3]):
        if graph[x] == 0:
            graph[x] = -1
        else:
            graph[x] = 2
    if sum(graph[1:6]) == -5: #if there are no feasible singletons, then we may assume the delta-matroid is even, since any odd delta-matroid has a normal twist with a feasible singleton
        for x in range(sizeboundaries[3], sizeboundaries[4]):
            graph[x] = -1
        graph[-1] = -1
        continue
    #we now further reduce the search space using 4 facts about normal delta-matroids, each following via a single application of the symmetric exchange axiom
    #for each of the below if-then statements, all variables are assumed to refer to distinct elements of the ground set
    for a in range(5): #if {a}, {b}, and {a, b} aren't feasible, then each {a, b, c} isn't feasible
        set_a = [0]*5
        set_a[a] = 1
        if graph[key.index(set_a)] == 2:
            continue
        for b in range(a+1, 5):
            set_b = [0]*5
            set_b[b] = 1
            if graph[key.index(set_b)] == 2:
                continue
            set_ab = [0]*5
            set_ab[a] = 1
            set_ab[b] = 1
            if graph[key.index(set_ab)] == -1:
                for c in range(5):
                    if c == a or c == b:
                        continue
                    set_abc = [0]*5
                    set_abc[a] = 1
                    set_abc[b] = 1
                    set_abc[c] = 1
                    graph[key.index(set_abc)] = -1
    for a in range(5): #if {a}, {a, b_1}, ..., and {a, b_k} aren't feasible, then {a, b_1, ..., b_k} isn't feasible
        set_a = [0]*5
        set_a[a] = 1
        if graph[key.index(set_a)] == 2:
            continue
        nota = [x for x in range(5) if x != a]
        subsets = [[0, 0, 1, 1], [0, 1, 0, 1], [1, 0, 0, 1], [0, 1, 1, 0], [1, 0, 1, 0], [1, 1, 0, 0], [0, 1, 1, 1], [1, 0, 1, 1], [1, 1, 0, 1], [1, 1, 1, 0], [1, 1, 1, 1]]
        for subset in subsets:
            bset = [nota[i] for i in range(4) if subset[i] == 1]
            for b in bset:
                set_ab = [0]*5
                set_ab[a] = 1
                set_ab[b] = 1
                if graph[key.index(set_ab)] == 2:
                    break
            else:
                set_abs = [0]*5
                set_abs[a] = 1
                for b in bset:
                    set_abs[b] = 1
                graph[key.index(set_abs)] = -1
    for a in range(5): #if {a} and {b, c} are feasible, and {b} and {a, b} aren't feasible, then {a, b, c} is feasible
        set_a = [0]*5
        set_a[a] = 1
        if graph[key.index(set_a)] == -1:
            continue
        for b in range(5):
            if b == a:
                continue
            set_b = [0]*5
            set_b[b] = 1
            if graph[key.index(set_b)] == 2:
                continue
            for c in range(5):
                if c == a or c == b:
                    continue
                set_bc = [0]*5
                set_bc[b] = 1
                set_bc[c] = 1
                set_ab = [0]*5
                set_ab[a] = 1
                set_ab[b] = 1
                if graph[key.index(set_bc)] == 2 and graph[key.index(set_ab)] == -1:
                    set_abc = [0]*5
                    set_abc[a] = 1
                    set_abc[b] = 1
                    set_abc[c] = 1
                    graph[key.index(set_abc)] = 2
    for a in range(5): #if {a} and {b, c} are feasible, and {a, b} and {a, c} aren't feasible, then {a, b, c} is feasible
        set_a = [0]*5
        set_a[a] = 1
        if graph[key.index(set_a)] == -1:
            continue
        for b in range(5):
            if b == a:
                continue
            set_ab = [0]*5
            set_ab[a] = 1
            set_ab[b] = 1
            if graph[key.index(set_ab)] == 2:
                continue
            for c in range(b+1, 5):
                if c == a:
                    continue
                set_bc = [0]*5
                set_bc[b] = 1
                set_bc[c] = 1
                set_ac = [0]*5
                set_ac[a] = 1
                set_ac[c] = 1
                if graph[key.index(set_bc)] == 2 and graph[key.index(set_ac)] == -1:
                    set_abc = [0]*5
                    set_abc[a] = 1
                    set_abc[b] = 1
                    set_abc[c] = 1
                    graph[key.index(set_abc)] = 2

size5dms = []
for (i, quatstring) in enumerate(loopedgraphs):
    print("Beginning batch ", i+1, " of ", len(loopedgraphs), ": ", len(size5dms), " non-equivalent delta-matroids on 5 elements found so far", sep='')
    while True:
        if isDM(n, key, sizeboundaries, quatstring):
            standardized = getStandardForm(n, key, sizeboundaries, quatstring)
            string = ""
            for x in standardized:
                if x == 0:
                    string += "0"
                else:
                    string += "1"
            if string not in size5dms:
                size5dms.append(string)
        ind = 2**n-1
        while ind >= 0 and quatstring[ind] != 0:
            if quatstring[ind] == 1:
                quatstring[ind] = 0
            ind -= 1
        if ind < 0:
            break
        quatstring[ind] = 1
size5dms.sort()
print("Total:", len(size5dms), "non-equivalent delta-matroids on 5 elements")

binsize5dms = []
for dm in size5dms:
    if isBinary(n, key, sizeboundaries, dm):
        binsize5dms.append(dm)
print(len(binsize5dms), "non-equivalent binary delta-matroids on 5 elements")








==> anc/dm_list.txt <==

This lists all binary and all nonbinary delta-matroids over a ground set of size n for n = 2, 3, 4, 5 up to twisting and relabelling.
Each delta-matroid is assumed to be over the ground set {1, ..., n} and is represented by the collection of its feasible sets.



n = 2 binary delta-matroids (5 total):

[[]]
[[], [1, 2]]
[[], [1]]
[[], [1], [2]]
[[], [1], [2], [1, 2]]



n = 2 nonbinary delta-matroids (0 total):

-



n = 3 binary delta-matroids (13 total):

[[]]
[[], [1, 2]]
[[], [1, 2], [1, 3]]
[[], [1, 2], [1, 3], [2, 3]]
[[], [1]]
[[], [1], [2, 3], [1, 2, 3]]
[[], [1], [2]]
[[], [1], [2], [1, 3], [2, 3]]
[[], [1], [2], [1, 2]]
[[], [1], [2], [3]]
[[], [1], [2], [3], [1, 2], [1, 2, 3]]
[[], [1], [2], [3], [1, 2], [1, 3]]
[[], [1], [2], [3], [1, 2], [1, 3], [2, 3], [1, 2, 3]]



n = 3 nonbinary delta-matroids (3 total):

[[], [1], [2], [1, 3], [2, 3], [1, 2, 3]]
[[], [1], [2], [3], [1, 2, 3]]
[[], [1], [2], [3], [1, 2], [1, 3], [2, 3]]



n = 4 binary delta-matroids (40 total):

[[]]
[[], [1, 2]]
[[], [1, 2], [3, 4], [1, 2, 3, 4]]
[[], [1, 2], [1, 3]]
[[], [1, 2], [1, 3], [2, 4], [3, 4]]
[[], [1, 2], [1, 3], [2, 3]]
[[], [1, 2], [1, 3], [1, 4]]
[[], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4]]
[[], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3, 4]]
[[], [1]]
[[], [1], [2, 3], [1, 2, 3]]
[[], [1], [2, 3], [2, 4], [1, 2, 3], [1, 2, 4]]
[[], [1], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4]]
[[], [1], [2]]
[[], [1], [2], [3, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [1, 3], [2, 3]]
[[], [1], [2], [1, 3], [2, 3], [3, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [1, 2]]
[[], [1], [2], [1, 2], [3, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3]]
[[], [1], [2], [3], [1, 4], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 4]]
[[], [1], [2], [3], [1, 2], [1, 2, 3]]
[[], [1], [2], [3], [1, 2], [3, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [1, 2], [1, 4], [2, 4], [3, 4], [1, 2, 3], [1, 2, 3, 4]]
[[], [1], [2], [3], [1, 2], [1, 3]]
[[], [1], [2], [3], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [1, 2], [1, 3], [2, 3], [1, 2, 3]]
[[], [1], [2], [3], [4]]
[[], [1], [2], [3], [4], [1, 2], [1, 2, 3], [1, 2, 4]]
[[], [1], [2], [3], [4], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 3], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 3], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]



n = 4 nonbinary delta-matroids (50 total):

[[], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3, 4]]
[[], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4]]
[[], [1], [2], [1, 3], [2, 3], [1, 2, 3]]
[[], [1], [2], [3], [1, 2, 3]]
[[], [1], [2], [3], [1, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 4], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 4], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 4], [1, 2, 3], [1, 2, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [1, 2], [1, 4], [2, 4], [3, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [1, 2], [1, 4], [2, 4], [3, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [1, 2], [1, 3], [2, 3]]
[[], [1], [2], [3], [4], [1, 2, 3], [1, 2, 4]]
[[], [1], [2], [3], [4], [1, 2, 3], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 2, 3], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]



n = 5 binary delta-matroids (141 total):

[[]]
[[], [1, 2]]
[[], [1, 2], [3, 4], [1, 2, 3, 4]]
[[], [1, 2], [1, 3]]
[[], [1, 2], [1, 3], [4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1, 2], [1, 3], [2, 4], [3, 4]]
[[], [1, 2], [1, 3], [2, 3]]
[[], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1, 2], [1, 3], [1, 4]]
[[], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5]]
[[], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4]]
[[], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3, 4]]
[[], [1, 2], [1, 3], [1, 4], [1, 5]]
[[], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5]]
[[], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5]]
[[], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1]]
[[], [1], [2, 3], [1, 2, 3]]
[[], [1], [2, 3], [4, 5], [1, 2, 3], [1, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2, 3], [2, 4], [1, 2, 3], [1, 2, 4]]
[[], [1], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5]]
[[], [1], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4]]
[[], [1], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5]]
[[], [1], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5]]
[[], [1], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2]]
[[], [1], [2], [3, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3, 4], [3, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5]]
[[], [1], [2], [3, 4], [3, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [1, 3], [2, 3]]
[[], [1], [2], [1, 3], [2, 3], [4, 5], [1, 4, 5], [2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [1, 3], [2, 3], [3, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [1, 2]]
[[], [1], [2], [1, 2], [3, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [1, 2], [3, 4], [3, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [1, 2], [3, 4], [3, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3]]
[[], [1], [2], [3], [4, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [4, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 4], [4, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [1, 3, 5], [2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5]]
[[], [1], [2], [3], [1, 2], [1, 2, 3]]
[[], [1], [2], [3], [1, 2], [4, 5], [1, 2, 3], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 2], [3, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [1, 2], [3, 4], [3, 5], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [1, 2], [1, 4], [2, 4], [3, 4], [1, 2, 3], [1, 2, 3, 4]]
[[], [1], [2], [3], [1, 2], [1, 4], [2, 4], [3, 4], [4, 5], [1, 2, 3], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 2], [1, 4], [2, 4], [3, 4], [3, 5], [1, 2, 3], [1, 3, 5], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 2], [1, 3]]
[[], [1], [2], [3], [1, 2], [1, 3], [4, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [1, 2], [1, 3], [2, 4], [3, 4], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [1, 2], [1, 3], [2, 3], [1, 2, 3]]
[[], [1], [2], [3], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 3], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4]]
[[], [1], [2], [3], [4], [1, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 2, 3], [1, 2, 4]]
[[], [1], [2], [3], [4], [1, 2], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [3, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 3], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [3, 4], [4, 5], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 5], [4, 5], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 3], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [1, 2, 3], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 3], [1, 2, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]



n = 5 nonbinary delta-matroids (2761 total):

[[], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3, 4]]
[[], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4]]
[[], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5]]
[[], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5]]
[[], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [1, 3], [2, 3], [1, 2, 3]]
[[], [1], [2], [1, 3], [2, 3], [4, 5], [1, 2, 3], [1, 4, 5], [2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 2, 3]]
[[], [1], [2], [3], [4, 5], [1, 2, 3], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [2, 4], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 4], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 4], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 4], [1, 2, 3], [1, 2, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [1, 4], [2, 4], [3, 4], [4, 5], [1, 2, 3], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [4, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [4, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [2, 3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [4, 5], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 4], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [1, 2], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [1, 2], [1, 4], [2, 4], [3, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [1, 2], [1, 4], [2, 4], [3, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [1, 2], [1, 4], [2, 4], [3, 4], [3, 5], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [1, 2], [1, 4], [2, 4], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [1, 2], [1, 3], [2, 3]]
[[], [1], [2], [3], [1, 2], [1, 3], [2, 3], [4, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2, 3], [1, 2, 4]]
[[], [1], [2], [3], [4], [1, 2, 3], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [1, 2, 3], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [1, 2, 3], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 2, 3], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 5], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [3, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [3, 4], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 5], [4, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 5], [4, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 5], [4, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 5], [4, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 5], [4, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 5], [4, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 5], [4, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 5], [4, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 4, 5], [2, 3, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 5], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 5], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4]]
[[], [1], [2], [3], [4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [2, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [2, 3, 4], [1, 2, 3, 4], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 5], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [1, 2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [1, 2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [1, 2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [1, 2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [1, 2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [4, 5], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 3], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 3], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 3], [1, 2, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 3], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [1, 2, 3], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 3, 4], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 3, 4], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 4, 5], [2, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 2, 3, 4], [1, 2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 4, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 5], [1, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [2, 3, 4], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [1, 2, 3, 4], [1, 2, 3, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 3, 4, 5], [2, 3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 2, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5]]
[[], [1], [2], [3], [4], [5], [1, 2], [1, 3], [1, 4], [1, 5], [2, 3], [2, 4], [2, 5], [3, 4], [3, 5], [4, 5], [1, 2, 3], [1, 2, 4], [1, 2, 5], [1, 3, 4], [1, 3, 5], [1, 4, 5], [2, 3, 4], [2, 3, 5], [2, 4, 5], [3, 4, 5], [1, 2, 3, 4], [1, 2, 3, 5], [1, 2, 4, 5], [1, 3, 4, 5], [2, 3, 4, 5]]



